Expected Improvement versus Predicted Value in Surrogate-Based Optimization

Surrogate-based optimization relies on so-called infill criteria (acquisition functions) to decide which point to evaluate next. When Kriging is used as the surrogate model of choice (also called Bayesian optimization), one of the most frequently chosen criteria is expected improvement. We argue that the popularity of expected improvement largely relies on its theoretical properties rather than empirically validated performance. Few results from the literature show evidence, that under certain conditions, expected improvement may perform worse than something as simple as the predicted value of the surrogate model. We benchmark both infill criteria in an extensive empirical study on the `BBOB' function set. This investigation includes a detailed study of the impact of problem dimensionality on algorithm performance. The results support the hypothesis that exploration loses importance with increasing problem dimensionality. A statistical analysis reveals that the purely exploitative search with the predicted value criterion performs better on most problems of five or higher dimensions. Possible reasons for these results are discussed. In addition, we give an in-depth guide for choosing the infill criteria based on prior knowledge about the problem at hand, its dimensionality, and the available budget.

==> anc/README <==
The supplementary material of this work includes the following Figures and Tables:
-convergenceMlrOnBBOB.pdf
	Convergence plots of SBO-EI and SBO-PV on all 24 BBOB functions. 
	Experiments are run with the implementations of the R-Package MlrMBO. 
	The experiments are run (from left to right) on 2,3,5, and 10 input-dimensions. 
	The y-Axis shows the best so far achieved objective function value on a logarithmic scale. 
	The center line indicates the median of the algorithm repeats. 
	The surrounding ribbon marks the lower and upper quartiles.
	Y-Values measure difference from the global function optimum.
-convergenceSpotOnBBOB.pdf
	Convergence plots of SBO-EI and SBO-PV on all 24 BBOB functions. 
	Experiments are run with the implementations of the R-Package SPOT. 
	Random search added as baseline. The experiments are run (from left to right) on 2,3,5, and 10 input-dimensions. 
	The y-Axis shows the best so far achieved objective function value on a logarithmic scale. 
	The center line indicates the median of the algorithm repeats. 
	The surrounding ribbon marks the lower and upper quartiles.
	Y-Values measure difference from the global function optimum.
-pathDistanceMLRonBBOB.pdf
	Distance Measurement of proposed candidate solutions during optimization to their nearest neighbor. 
	Experiments are run with the implementations of the R-Package MlrMBO. 
	The y-Axis shows the measured euclidean distance. 
	The experiments are run (from left to right) on 2,3,5, and 10 input-dimensions. 
	The center line indicates the median of the algorithm repeats. 
	The surrounding ribbon marks the lower and upper quartiles.
-pathDistanceSPOTonBBOB.pdf
	Distance Measurement of proposed candidate solutions during optimization to their nearest neighbor. 
	Experiments are run with the implementations of the R-Package SPOT. 
	The y-Axis shows the measured euclidean distance. 
	The experiments are run (from left to right) on 2,3,5, and 10 input-dimensions. 
	The center line indicates the median of the algorithm repeats. 
	The surrounding ribbon marks the lower and upper quartiles.
-surveyOfFrameworks.pdf
	Overview of surveyed SBO frameworks. 
	The table shows the respective framework name, programming language and default infill criterion. 
	(Expected Improvement - EI, Predicted Value - PV, Upper/Lower Confidence Bound - CB, PI - Probability of Improvement). 
	This is followed by information whether EI/PV or other criteria are choosable, even if not as default setting.
-tilesMlr.pdf
	Statistical analysis of difference in performance between SBO-EI vs. SBO-PV. 
	Experiments are run with the implementations of the R-Package MlrMBO. 
	Y-Axis shows the BBOB-function index. 
	Colors indicate which infill criterion performed better in each case, based on the statistical test procedure. 
	No-Fill indicates that there was no significant difference found.
	The results are presented for the 2,3,5 and 10 dimensional BBOB-function set as indicated to the right of each plot.
-tilesSPOT.pdf
	Statistical analysis of difference in performance between SBO-EI vs. SBO-PV. 
	Experiments are run with the implementations of the R-Package SPOT. 
	Y-Axis shows the BBOB-function index. 
	Colors indicate which infill criterion performed better in each case, based on the statistical test procedure. 
	No-Fill indicates that there was no significant difference found.
	The results are presented for the 2,3,5 and 10 dimensional BBOB-function set as indicated to the right of each plot.
	
